On the last question of Stefan Banach

We discuss the last question of Banach, posed by him in 1944, shortly before his death, about extension of a ternary map to superposition of a binary map. We try to put things into the context of Polish mathematics of that time, and touch upon subsequent developments in such diverse areas as multivalued logics, binary and ternary semigroups, theory of clones, and Hilbert's 13th problem. Making almost a full circle in time, we show how variants of Banach's question may be settled using a 1949 idea of Jacobson about envelopes of Lie triple systems.

==> anc/binary-ternary.pl <==
#!/usr/bin/perl
#
# file:    binary-ternary.pl
#
# purpose: Counts number of ternary maps on an n-element set of the form 
#          (x*y)*z and x*(y*z) for a binary map * .
#
#          Accepts a single command line parameter: n.
#          Highly simple-minded and inefficient.
#          
# created: Pasha Zusmanovich <pasha.zusmanovich@gmail.com> Aug 13 2014
#
# revision history:
# Jul  6 2015  comments
# Oct 26 2015  added computation for Tcommcomm
#


use strict;
use warnings;
use Algorithm::Combinatorics qw(variations_with_repetition);
#use Data::Dumper;

$SIG{__WARN__} = sub { die ($_[0]); };   # turn warnings into errors

use constant FREQ => 1000000; # print progress report every FREQ maps

sub _is_commutative2 ($);
sub _is_commutative3 ($);


my $n = shift;  # number of elements in the set
die ('n should be supplied on command line') if (! defined ($n));

my $n2 = $n*$n;
my $num_of_maps = $n**$n2;  # used in "progress reports" only

# the set X of $n elements
my @X = ();
my ($i, $j, $k);
for $i (1 .. $n)
  {
	push (@X, $i);
  }


# in hashes below, keys are ternary maps encoded by strings, values are 1
my %TL = ();        # maps of the form (x*y)*z
my %TLR = ();       # maps of the form (x*y)*z or x*(y*z)
my %Tcomm = ();     # commutative maps of the form (x*y)*z
my %Tcommcomm = (); # commutative maps of the form (x*y)*z 
                    # where * is commutative

my (%map, %trimap_L, $trimap_L_str, $trimap_R_str);
my $count = 0;

# the set of all binary maps X x X -> X
my $iter = variations_with_repetition (\@X, $n2);
while (my $t = $iter->next())
  {
	# construct a map mapping elements of X x X to elements of t, 
	# in sequential order 
	%map = ();
	$k = 0;
	for $i (1 .. $n)
	  {
		for $j (1 .. $n)
		  {
			$map{$i}{$j} = $t->[$k++];
		  }
	  }

	# compute trilinear maps X x X x X -> X map(map(x,y),z) and map(x,map(y,z)
	# trilinear maps are encoded as string of values, where arguments are
	# enumerated as triples in the standard lexicographic order:
	# (1,1,1) (1,1,2) ... (n,n,n)
	# (as each element of X is represented by one digit, there should be no 
	# ambiguity)
	$trimap_L_str = ''; 
	$trimap_R_str = '';
	%trimap_L = ();

	for $i (1 .. $n)
	  {
		for $j (1 .. $n)
		  {
			for $k (1 .. $n)
			  {
				# (x*y)*z
				$trimap_L{$i}{$j}{$k} = $map{$map{$i}{$j}}{$k};
				$trimap_L_str        .= $map{$map{$i}{$j}}{$k};

				# x*(y*z)
				$trimap_R_str        .= $map{$i}{$map{$j}{$k}};
			  }
		  }
	  }
	$TL{$trimap_L_str}  = 1;
	$TLR{$trimap_L_str} = 1;
	$TLR{$trimap_R_str} = 1;

	if (_is_commutative3 (\%trimap_L))
	  {
		$Tcomm{$trimap_L_str} = 1;
		$Tcommcomm{$trimap_L_str} = 1 if (_is_commutative2 (\%map));
	  }
	
	print(STDERR "processed $count out of ${num_of_maps} (" . 
		  sprintf ('%.2f', $count*100/$num_of_maps) . "%)\n") 
	  if (++$count % FREQ == 0);
  }

print ('T_L    = ' . scalar (keys %TL)  . "\n");
print ('T_LR   = ' . scalar (keys %TLR) . "\n");
print ('T_comm = ' . scalar (keys %Tcomm) . "\n");
print ('T_commcomm = ' . scalar (keys %Tcommcomm) . "\n");

#for (sort keys %TLR)
#  {
#	print $_, "\n";
#  }


exit;


# determine whether a binary map (supplied as a ref. to hash) is commutative
sub _is_commutative2 ($)
  {
	my ($i, $j);
	for $i (1 .. $n)
	  {
		for $j (1 .. $n)
		  {
			return (0) if ($_[0]->{$i}{$j} != $_[0]->{$j}{$i});
		  }
	  }
	return (1);
  }


# ditto for a ternary map (commutativity = full symmetricity)
sub _is_commutative3 ($)
  {
	my ($i, $j, $k);
	for $i (1 .. $n)
	  {
		for $j (1 .. $n)
		  {
			for $k (1 .. $n)
			  {
				return (0)
				  if (($_[0]->{$i}{$j}{$k} != $_[0]->{$j}{$i}{$k}) ||
					  ($_[0]->{$i}{$j}{$k} != $_[0]->{$k}{$j}{$i}) ||
					  ($_[0]->{$i}{$j}{$k} != $_[0]->{$i}{$k}{$j}) ||
					  ($_[0]->{$i}{$j}{$k} != $_[0]->{$k}{$i}{$j}) ||
					  ($_[0]->{$i}{$j}{$k} != $_[0]->{$j}{$k}{$i}));
			  }
		  }
	  }
	return (1);
  }


__END__

